Fleet Sizing in Vehicle Sharing Systems with Service Quality Guarantees

Vehicle sharing system consists of a fleet of vehicles (usually bikes or cars) that can be rented at one station and returned at another station. We study how to achieve guaranteed service availability in such systems. Specifically, we are interested in determining a) the fleet size and initial allocation of vehicles to stations and b) the minimum capacity of each station needed to guarantee that a) every customer will find an available vehicle at the origin station and b) the customer will find a free parking spot at the destination station. We model the evolution of number of vehicles at each station as a stochastic process and prove that the relevant probabilities in the system can be approximated from above using a computationally-tractable decoupled model. This property can be exploited to efficiently determine the size of fleet, initial distribution of vehicles to stations, and station capacities that are sufficient to achieve the desired service level. The applicability of the method is demonstrated by computing the initial vehicle stock and the capacity of each station that would be needed to avoid service failures in Boston's bike sharing system "The Hubway". Our simulation shows that the proposed method is able to find more efficient design parameters than the naive approach and consequently it can achieve the equivalent quality-of-service level with half of the vehicle fleet and half of the parking capacity.

==> figs/extra_vehicles_graph.py <==
#!/usr/bin/python

from __future__ import print_function, division
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import poisson

def v_opt(intensity, z, max_vehicles):
    v = np.linspace(0, max_vehicles, 1000)
    cdf = poisson.cdf(v, intensity)
    pos = np.argmax(cdf >= z)
    return v[pos]


def b_function_plot(lambdas, max_vehicles):
    vehicle_opts_09 = np.zeros_like(lambdas)
    vehicle_opts_099 = np.zeros_like(lambdas)
    vehicle_opts_0999 = np.zeros_like(lambdas)

    for i in range(lambdas.shape[0]):
        vehicle_opts_09[i] = v_opt(lambdas[i], 0.9, max_vehicles)
        vehicle_opts_099[i] = v_opt(lambdas[i], 0.99, max_vehicles)
        vehicle_opts_0999[i] = v_opt(lambdas[i], 0.999, max_vehicles)

    plt.plot(lambdas, (vehicle_opts_09 - lambdas) / lambdas, label='z=0.9')
    plt.plot(lambdas, (vehicle_opts_099 - lambdas) / lambdas, label='z=0.99')
    plt.plot(lambdas, (vehicle_opts_0999 - lambdas) / lambdas, label='z=0.999')
    plt.plot(lambdas, 3*np.sqrt(lambdas) / lambdas)
    plt.legend()
    plt.savefig('extra_vehicle_%.2f_%d.pdf' % (np.min(lambdas), np.max(lambdas)), bbox_inches='tight')
    plt.show()

def v_function_plot(lambdas, max_vehicles):
    vehicle_opts_09 = np.zeros_like(lambdas)
    vehicle_opts_099 = np.zeros_like(lambdas)
    vehicle_opts_0999 = np.zeros_like(lambdas)

    for i in range(lambdas.shape[0]):
        vehicle_opts_09[i] = v_opt(lambdas[i], 0.9, max_vehicles)
        vehicle_opts_099[i] = v_opt(lambdas[i], 0.99, max_vehicles)
        vehicle_opts_0999[i] = v_opt(lambdas[i], 0.999, max_vehicles)

    plt.plot(lambdas, vehicle_opts_09, label='z=0.9')
    plt.plot(lambdas, vehicle_opts_099, label='z=0.99')
    plt.plot(lambdas, vehicle_opts_0999, label='z=0.999')

    plt.legend()
    plt.show()

if __name__ == "__main__":
    #v_function_plot(np.linspace(0.5, 10, 1000), 200)
    b_function_plot(np.linspace(0.5, 10, 1000), 200)

    b_function_plot(np.linspace(0.5, 200, 1000), 500)


